Automated Customization of On-Thing Inference for Quality-of-Experience Enhancement

The rapid uptake of intelligent applications is pushing deep learning (DL) capabilities to Internet-of-Things (IoT). Despite the emergence of new tools for embedding deep neural networks (DNNs) into IoT devices, providing satisfactory Quality of Experience (QoE) to users is still challenging due to the heterogeneity in DNN architectures, IoT devices, and user preferences. This paper studies automated customization for DL inference on IoT devices (termed as on-thing inference), and our goal is to enhance user QoE by configuring the on-thing inference with an appropriate DNN for users under different usage scenarios. The core of our method is a DNN selection module that learns user QoE patterns on-the-fly and identifies the best-fit DNN for on-thing inference with the learned knowledge. It leverages a novel online learning algorithm, NeuralUCB, that has excellent generalization ability for handling various user QoE patterns. We also embed the knowledge transfer technique in NeuralUCB to expedite the learning process. However, NeuralUCB frequently solicits QoE ratings from users, which incurs non-negligible inconvenience. To address this problem, we design feedback solicitation schemes to reduce the number of QoE solicitations while maintaining the learning efficiency of NeuralUCB. A pragmatic problem, aggregated QoE, is further investigated to improve the practicality of our framework. We conduct experiments on both synthetic and real-world data. The results indicate that our method efficiently learns the user QoE pattern with few solicitations and provides drastic QoE enhancement for IoT devices.

==> QoE DNN selelction/figures/line_fewer_markers.m <==
% line_fewer_markers - line with controlled amount of markers and correct legend behaviour
% 
%   LINE_FEWER_MARKERS(X,Y,NUM_MARKERS) adds the line in vectors X and Y to the current axes
%   with exactly NUM_MARKERS markers drawn.
% 
%   LINE_FEWER_MARKERS(X,Y,NUM_MARKERS,'PropertyName',PropertyValue,...) plots the data
%   stored in the vectors X and Y.
%
%   LINE_FEWER_MARKERS returns handles to LINE/MARKER objects.
% 
%   [H1,H2,H3] = LINE_FEWER_MARKERS(X,Y,NUM_MARKERS,'PropertyName',PropertyValue,...) 
%   performs the actions as above and returns the handles of all the plotted lines/markers.
%   H1    = handle to the main marker(1 point); it may be put in array and used with legend
%   H2    = handle to the continuous line (as in H2=plot())
%   H3    = handle to all other markers
%
%   Property/Value pairs and descriptions:
%       
%       Spacing    - 'x'      : ordinary uniform along x
%                  - 'curve'  : equal lengths along curve y(x)
%                  - 'logx'   : to be used with logarithmic x scale
% 
%       LockOnMax  - 0        : first marker on 1st data point
%                  - 1        : offset all markers such that one marker on first max of y(x)
% 
%       LegendLine - 'on'     : default, reproduce linestyle also in legend
%                  - 'off'    : shows only marker in legend
% 
%       LineSpec: same as for LINE: LineStyle,LineWidth,Marker,MarkerSize,MarkerFaceColor...
%
%
%   Example: plot 3 curves with 9,9, and 15 markers each, using different input styles
% 
%      figure; hold on;
%      t  = 0:0.005:pi;
%      line_fewer_markers(t*180/pi,cos(t) ,9,  '--bs','spacing','curve');
%      line_fewer_markers(t*180/pi,sin(t) ,9,  '-.ro','MarkerFaceColor','g', ...
%                                                     'markersize',6,'linewidth',2);
%      grey1 = [1 1 1]*0.5;
%      line_fewer_markers(t*180/pi,sin(t).*cos(t) ,15, ':','marker','h','color',grey1, ...
%                                    'markerfacecolor',grey1,'linewidth',2,'LockOnMax',1);
%      leg = legend('cos','sin','sin*cos','location','best');
%
% Inspired by Ioannis Filippidis's answer: 
% http://www.mathworks.com/matlabcentral/answers/2165-too-many-markers
% 
% rev.4, Massimo Ciacci, October 17, 2014
% 
function [H1,H2,H3] = line_fewer_markers(x,y,num_Markers, varargin)


%% find marker spec in varargin and remove it; extract special params: LockOnMax,Spacing
if mod(length(varargin),2)
    if ischar(varargin{1})
      linspec   = varargin{1};
      extraArgs = varargin(2:end);
      [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargsLineSpec(linspec,extraArgs);
    else
      error('odd sized [param | val] list, missing one param ?');
    end
else
      [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(varargin{:});  
end

%% input size check
if  isvector(x) &&  isvector(y)
    % make x,y row vectors
    if iscolumn(x), x = x.'; end
    if iscolumn(y), y = y.'; end
else
    error('line_fewer_markers: input arguments must be 1D vectors');
end

% How the method works: plots 3 times: 
% a) once only the line with all points with the style                                        'r--' and invisible handle, 
% b) last time the markers, using fewer points with style                                     'ro' and again invisible handle.
% c) once with a visible handle, only the first point, using the complete style you specified (e.g. 'r--o')

%% a) once only the line with all points with the style                                                                
H2 = line(x   ,y   ,varargInNoMk{:});                               %no markers here
hasbehavior(H2,'legend',0);                                         %prevent to appear in legends!

%% b) last time the markers, using fewer points with style                                                             
if     (strcmp(Spacing,'x') || strcmp(Spacing,'X'))
    ti = round(linspace(1,length(x),num_Markers));
elseif (strcmp(Spacing,'logx') || strcmp(Spacing,'log'))
    xi = logspace(log10(x(2)),log10(x(end-1)),num_Markers);
    ti = floor(interp1(x,(1:length(x)),xi));
elseif (strcmp(Spacing,'curve') || strcmp(Spacing,'Curve'))
    scaleY     = 3/4; % 1/1 figure aspect ratio
    yNrm       = (y-min(y))./(max(y)-min(y))*scaleY;             %NORMALIZE y scale in [0 1], height of display is prop to max(abs(y))        
    xNrm       = (x-min(x))./(max(x)-min(x));                    %NORMALIZE x scale in [0 1]   
    
    if (sum(isinf(yNrm))>0) || sum(isinf(x))>0                   %spacing along curve not possible with infinites
        ti = round(linspace(1,length(x),num_Markers)); 
    else
        t        = 1:length(x);                                
        s        = [0 cumsum(sqrt(diff(xNrm).^2+diff(yNrm).^2))];%measures length along the curve
        si       = (0:num_Markers-1)*s(end)/(num_Markers-1);     %equally spaced lengths along the curve
        si(end)  = s(end);                                       %fix last point to be within the curve                    
        ti       = round(interp1(s,t,si));                       %find x index of markers
    end
else
    error('invalid spacing parameter');
end
if LockOnMax
    %set one ti on max if found
    [Mv,idx]   = max(y); idx=idx(1);
    [mv,idxti] = min(abs(idx-ti));
    deltati    = ti(idxti)-idx;
    ti         = max(1,min(ti-deltati,length(y)));
end    
xi = x(ti);
yi = y(ti);           
H3 = line(xi,yi,varargInNoMkNoLn{:},'Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc,'LineStyle','none');  %plot markers only
hasbehavior(H3,'legend',0); %prevent to appear in legends!

%% c) once with a visible handle, only the first point, using the complete style you specified                         
if strcmp(LegendLine,'on')
    H1 = line(xi(1),yi(1),varargInNoMk{:},'Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc);
else
    H1 = line(xi(1),yi(1),varargInNoMk{:},'linestyle','none','Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc);
end


%-------------------------------------------------------------
% PARSE FUNCTIONS
%-------------------------------------------------------------
% varargInNoMk = list of property pairs, marker specs removed 
% varargInNoMkNoLn = list of property pairs, marker specs and line specs removed 
function [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(varargin)
lm =[]; ms =[]; mfc=[]; LockOnMax=[]; Spacing=[]; LegendLine=[];
varargInNoMk = {};
varargInNoMkNoLn = {};
arg_index = 1;
while arg_index <= length(varargin)
	arg = varargin{arg_index};
    % extract special params and marker specs from arg list
    if strcmp(arg,'marker') || strcmp(arg,'Marker') || strcmp(arg,'Mk')  || strcmp(arg,'mk')
        lm              = varargin{arg_index+1};
    elseif strcmp(arg,'MarkerSize') || strcmp(arg,'markersize') || strcmp(arg,'Mks')  || strcmp(arg,'mks')
        ms              = varargin{arg_index+1};        
    elseif strcmp(arg,'MarkerFaceColor') || strcmp(arg,'markerfacecolor')||strcmp(arg,'MFC')||strcmp(arg,'mfc')
        mfc             = varargin{arg_index+1};
    elseif strcmp(arg,'LockOnMax') || strcmp(arg,'lockonmax')
        LockOnMax       = varargin{arg_index+1};
    elseif strcmp(arg,'Spacing')   || strcmp(arg,'spacing') 
        Spacing         = varargin{arg_index+1};
    elseif strcmp(arg,'LegendLine')   || strcmp(arg,'legendline') 
        LegendLine      = varargin{arg_index+1};
    else
        % keep other params in arg list for line command
        varargInNoMk    = {varargInNoMk{:},  varargin{arg_index},  varargin{arg_index+1}};
        if ~strcmp(arg,'LineStyle') && ~strcmp(arg,'linestyle') 
           % exclude line params for marker only plot
           varargInNoMkNoLn = {varargInNoMkNoLn{:},  varargin{arg_index},  varargin{arg_index+1}};
        end
    end
    arg_index = arg_index + 2;	
end
%EXTRA DEFAULTS ARE SET HERE
if isempty(lm),         lm          = 'o'   ; end
if isempty(ms),         ms          = 10    ; end
if isempty(mfc),        mfc         = 'none'; end
if isempty(LockOnMax),  LockOnMax   = 1     ; end
if isempty(Spacing),    Spacing     = 'x'   ; end %%'x' -> marker delta-x constant; 'curve' : spacing constant along the curve length
if isempty(LegendLine), LegendLine  = 'on'  ; end 

%-------------------------------------------------------------
% Parse LineSpec string and other arguments
% varargInNoMk     = list of property pairs, marker specs removed 
% varargInNoMkNoLn = list of property pairs, marker specs and line specs removed 
function [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargsLineSpec(linspec, extraArgs)
%          b     blue          .     point              -     solid
%          g     green         o     circle             :     dotted
%          r     red           x     x-mark             -.    dashdot 
%          c     cyan          +     plus               --    dashed   
%          m     magenta       *     star             (none)  no line
%          y     yellow        s     square
%          k     black         d     diamond
%          w     white         v     triangle (down)
%                              ^     triangle (up)
%                              <     triangle (left)
%                              >     triangle (right)
%                              p     pentagram
%                              h     hexagram
varargInNoMk     = {};
varargInNoMkNoLn = {};

foundLine           = false;
stringSearch        = {'-.','--','-',':'};
for ii=1:4
    if strfind(linspec, stringSearch{ii})
        foundLine   = true;
        ls          = stringSearch{ii};
        linspec     = setdiff(linspec,ls);
        break
    end
end
if foundLine
    varargInNoMk    = {varargInNoMk{:},'lineStyle',ls};
else
    varargInNoMk    = {varargInNoMk{:},'lineStyle','-'};    
end

if ~isempty(linspec)
    foundCol            = false;
    stringSearch        = {'b','g','r','c','m','y','k','w'};
    for ii=1:8
        if strfind(linspec, stringSearch{ii})
            foundCol    = true;
            colspec     = stringSearch{ii};
            linspec     = setdiff(linspec,colspec);
            break
        end
    end
    if foundCol
        varargInNoMk    = {varargInNoMk{:},'color',colspec};
        varargInNoMkNoLn    = {varargInNoMkNoLn{:},'color',colspec};
    end    
end

if ~isempty(linspec)
    foundMk             = false;
    stringSearch        = {'.','o','x','+','*','s','d','v','^','<','>','p','h'};
    for ii=1:13
        if strfind(linspec, stringSearch{ii})
            foundMk     = true;
            mkspec      = stringSearch{ii};
            break
        end
    end
    if foundMk, lm = mkspec; else lm = 'none'; end
else
    lm = 'none';
end


[extraArgs1,unused,lm2,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(extraArgs{:});
if strcmp(lm,'none') && ~strcmp(lm2,'none') %if other marker specified in Property Pairs take that one
    lm = lm2;
end
varargInNoMk       = {varargInNoMk{:},extraArgs1{:}};
varargInNoMkNoLn   = {varargInNoMkNoLn{:},extraArgs1{:}};



==> figures/line_fewer_markers.m <==
% line_fewer_markers - line with controlled amount of markers and correct legend behaviour
% 
%   LINE_FEWER_MARKERS(X,Y,NUM_MARKERS) adds the line in vectors X and Y to the current axes
%   with exactly NUM_MARKERS markers drawn.
% 
%   LINE_FEWER_MARKERS(X,Y,NUM_MARKERS,'PropertyName',PropertyValue,...) plots the data
%   stored in the vectors X and Y.
%
%   LINE_FEWER_MARKERS returns handles to LINE/MARKER objects.
% 
%   [H1,H2,H3] = LINE_FEWER_MARKERS(X,Y,NUM_MARKERS,'PropertyName',PropertyValue,...) 
%   performs the actions as above and returns the handles of all the plotted lines/markers.
%   H1    = handle to the main marker(1 point); it may be put in array and used with legend
%   H2    = handle to the continuous line (as in H2=plot())
%   H3    = handle to all other markers
%
%   Property/Value pairs and descriptions:
%       
%       Spacing    - 'x'      : ordinary uniform along x
%                  - 'curve'  : equal lengths along curve y(x)
%                  - 'logx'   : to be used with logarithmic x scale
% 
%       LockOnMax  - 0        : first marker on 1st data point
%                  - 1        : offset all markers such that one marker on first max of y(x)
% 
%       LegendLine - 'on'     : default, reproduce linestyle also in legend
%                  - 'off'    : shows only marker in legend
% 
%       LineSpec: same as for LINE: LineStyle,LineWidth,Marker,MarkerSize,MarkerFaceColor...
%
%
%   Example: plot 3 curves with 9,9, and 15 markers each, using different input styles
% 
%      figure; hold on;
%      t  = 0:0.005:pi;
%      line_fewer_markers(t*180/pi,cos(t) ,9,  '--bs','spacing','curve');
%      line_fewer_markers(t*180/pi,sin(t) ,9,  '-.ro','MarkerFaceColor','g', ...
%                                                     'markersize',6,'linewidth',2);
%      grey1 = [1 1 1]*0.5;
%      line_fewer_markers(t*180/pi,sin(t).*cos(t) ,15, ':','marker','h','color',grey1, ...
%                                    'markerfacecolor',grey1,'linewidth',2,'LockOnMax',1);
%      leg = legend('cos','sin','sin*cos','location','best');
%
% Inspired by Ioannis Filippidis's answer: 
% http://www.mathworks.com/matlabcentral/answers/2165-too-many-markers
% 
% rev.4, Massimo Ciacci, October 17, 2014
% 
function [H1,H2,H3] = line_fewer_markers(x,y,num_Markers, varargin)


%% find marker spec in varargin and remove it; extract special params: LockOnMax,Spacing
if mod(length(varargin),2)
    if ischar(varargin{1})
      linspec   = varargin{1};
      extraArgs = varargin(2:end);
      [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargsLineSpec(linspec,extraArgs);
    else
      error('odd sized [param | val] list, missing one param ?');
    end
else
      [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(varargin{:});  
end

%% input size check
if  isvector(x) &&  isvector(y)
    % make x,y row vectors
    if iscolumn(x), x = x.'; end
    if iscolumn(y), y = y.'; end
else
    error('line_fewer_markers: input arguments must be 1D vectors');
end

% How the method works: plots 3 times: 
% a) once only the line with all points with the style                                        'r--' and invisible handle, 
% b) last time the markers, using fewer points with style                                     'ro' and again invisible handle.
% c) once with a visible handle, only the first point, using the complete style you specified (e.g. 'r--o')

%% a) once only the line with all points with the style                                                                
H2 = line(x   ,y   ,varargInNoMk{:});                               %no markers here
hasbehavior(H2,'legend',0);                                         %prevent to appear in legends!

%% b) last time the markers, using fewer points with style                                                             
if     (strcmp(Spacing,'x') || strcmp(Spacing,'X'))
    ti = round(linspace(1,length(x),num_Markers));
elseif (strcmp(Spacing,'logx') || strcmp(Spacing,'log'))
    xi = logspace(log10(x(2)),log10(x(end-1)),num_Markers);
    ti = floor(interp1(x,(1:length(x)),xi));
elseif (strcmp(Spacing,'curve') || strcmp(Spacing,'Curve'))
    scaleY     = 3/4; % 1/1 figure aspect ratio
    yNrm       = (y-min(y))./(max(y)-min(y))*scaleY;             %NORMALIZE y scale in [0 1], height of display is prop to max(abs(y))        
    xNrm       = (x-min(x))./(max(x)-min(x));                    %NORMALIZE x scale in [0 1]   
    
    if (sum(isinf(yNrm))>0) || sum(isinf(x))>0                   %spacing along curve not possible with infinites
        ti = round(linspace(1,length(x),num_Markers)); 
    else
        t        = 1:length(x);                                
        s        = [0 cumsum(sqrt(diff(xNrm).^2+diff(yNrm).^2))];%measures length along the curve
        si       = (0:num_Markers-1)*s(end)/(num_Markers-1);     %equally spaced lengths along the curve
        si(end)  = s(end);                                       %fix last point to be within the curve                    
        ti       = round(interp1(s,t,si));                       %find x index of markers
    end
else
    error('invalid spacing parameter');
end
if LockOnMax
    %set one ti on max if found
    [Mv,idx]   = max(y); idx=idx(1);
    [mv,idxti] = min(abs(idx-ti));
    deltati    = ti(idxti)-idx;
    ti         = max(1,min(ti-deltati,length(y)));
end    
xi = x(ti);
yi = y(ti);           
H3 = line(xi,yi,varargInNoMkNoLn{:},'Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc,'LineStyle','none');  %plot markers only
hasbehavior(H3,'legend',0); %prevent to appear in legends!

%% c) once with a visible handle, only the first point, using the complete style you specified                         
if strcmp(LegendLine,'on')
    H1 = line(xi(1),yi(1),varargInNoMk{:},'Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc);
else
    H1 = line(xi(1),yi(1),varargInNoMk{:},'linestyle','none','Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc);
end


%-------------------------------------------------------------
% PARSE FUNCTIONS
%-------------------------------------------------------------
% varargInNoMk = list of property pairs, marker specs removed 
% varargInNoMkNoLn = list of property pairs, marker specs and line specs removed 
function [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(varargin)
lm =[]; ms =[]; mfc=[]; LockOnMax=[]; Spacing=[]; LegendLine=[];
varargInNoMk = {};
varargInNoMkNoLn = {};
arg_index = 1;
while arg_index <= length(varargin)
	arg = varargin{arg_index};
    % extract special params and marker specs from arg list
    if strcmp(arg,'marker') || strcmp(arg,'Marker') || strcmp(arg,'Mk')  || strcmp(arg,'mk')
        lm              = varargin{arg_index+1};
    elseif strcmp(arg,'MarkerSize') || strcmp(arg,'markersize') || strcmp(arg,'Mks')  || strcmp(arg,'mks')
        ms              = varargin{arg_index+1};        
    elseif strcmp(arg,'MarkerFaceColor') || strcmp(arg,'markerfacecolor')||strcmp(arg,'MFC')||strcmp(arg,'mfc')
        mfc             = varargin{arg_index+1};
    elseif strcmp(arg,'LockOnMax') || strcmp(arg,'lockonmax')
        LockOnMax       = varargin{arg_index+1};
    elseif strcmp(arg,'Spacing')   || strcmp(arg,'spacing') 
        Spacing         = varargin{arg_index+1};
    elseif strcmp(arg,'LegendLine')   || strcmp(arg,'legendline') 
        LegendLine      = varargin{arg_index+1};
    else
        % keep other params in arg list for line command
        varargInNoMk    = {varargInNoMk{:},  varargin{arg_index},  varargin{arg_index+1}};
        if ~strcmp(arg,'LineStyle') && ~strcmp(arg,'linestyle') 
           % exclude line params for marker only plot
           varargInNoMkNoLn = {varargInNoMkNoLn{:},  varargin{arg_index},  varargin{arg_index+1}};
        end
    end
    arg_index = arg_index + 2;	
end
%EXTRA DEFAULTS ARE SET HERE
if isempty(lm),         lm          = 'o'   ; end
if isempty(ms),         ms          = 10    ; end
if isempty(mfc),        mfc         = 'none'; end
if isempty(LockOnMax),  LockOnMax   = 1     ; end
if isempty(Spacing),    Spacing     = 'x'   ; end %%'x' -> marker delta-x constant; 'curve' : spacing constant along the curve length
if isempty(LegendLine), LegendLine  = 'on'  ; end 

%-------------------------------------------------------------
% Parse LineSpec string and other arguments
% varargInNoMk     = list of property pairs, marker specs removed 
% varargInNoMkNoLn = list of property pairs, marker specs and line specs removed 
function [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargsLineSpec(linspec, extraArgs)
%          b     blue          .     point              -     solid
%          g     green         o     circle             :     dotted
%          r     red           x     x-mark             -.    dashdot 
%          c     cyan          +     plus               --    dashed   
%          m     magenta       *     star             (none)  no line
%          y     yellow        s     square
%          k     black         d     diamond
%          w     white         v     triangle (down)
%                              ^     triangle (up)
%                              <     triangle (left)
%                              >     triangle (right)
%                              p     pentagram
%                              h     hexagram
varargInNoMk     = {};
varargInNoMkNoLn = {};

foundLine           = false;
stringSearch        = {'-.','--','-',':'};
for ii=1:4
    if strfind(linspec, stringSearch{ii})
        foundLine   = true;
        ls          = stringSearch{ii};
        linspec     = setdiff(linspec,ls);
        break
    end
end
if foundLine
    varargInNoMk    = {varargInNoMk{:},'lineStyle',ls};
else
    varargInNoMk    = {varargInNoMk{:},'lineStyle','-'};    
end

if ~isempty(linspec)
    foundCol            = false;
    stringSearch        = {'b','g','r','c','m','y','k','w'};
    for ii=1:8
        if strfind(linspec, stringSearch{ii})
            foundCol    = true;
            colspec     = stringSearch{ii};
            linspec     = setdiff(linspec,colspec);
            break
        end
    end
    if foundCol
        varargInNoMk    = {varargInNoMk{:},'color',colspec};
        varargInNoMkNoLn    = {varargInNoMkNoLn{:},'color',colspec};
    end    
end

if ~isempty(linspec)
    foundMk             = false;
    stringSearch        = {'.','o','x','+','*','s','d','v','^','<','>','p','h'};
    for ii=1:13
        if strfind(linspec, stringSearch{ii})
            foundMk     = true;
            mkspec      = stringSearch{ii};
            break
        end
    end
    if foundMk, lm = mkspec; else lm = 'none'; end
else
    lm = 'none';
end


[extraArgs1,unused,lm2,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(extraArgs{:});
if strcmp(lm,'none') && ~strcmp(lm2,'none') %if other marker specified in Property Pairs take that one
    lm = lm2;
end
varargInNoMk       = {varargInNoMk{:},extraArgs1{:}};
varargInNoMkNoLn   = {varargInNoMkNoLn{:},extraArgs1{:}};


